On Process Awareness in Detecting Multi-stage Cyberattacks in Smart Grids

This study delves into the role of process awareness in enhancing intrusion detection within Smart Grids, considering the increasing fusion of ICT in power systems and the associated emerging threats. The research harnesses a co-simulation environment, encapsulating IT, OT, and ET layers, to model multi-stage cyberattacks and evaluate machine learning-based IDS strategies. The key observation is that process-aware IDS demonstrate superior detection capabilities, especially in scenarios closely tied to operational processes, as opposed to IT-only IDS. This improvement is notable in distinguishing complex cyber threats from regular IT activities. The findings underscore the significance of further developing sophisticated IDS benchmarks and digital twin datasets in Smart Grid environments, paving the way for more resilient cybersecurity infrastructures.

==> figures/sankey_generator/color_constants.py <==
"""Provide RGB color constants and a colors dictionary with
elements formatted: colors[colorname] = CONSTANT"""
from collections import namedtuple, OrderedDict

Color = namedtuple('RGB', 'red, green, blue')
colors = {}  # dict of colors


class RGB(Color):
    def hex_format(self):
        '''Returns color in hex format'''
        return '#{:02X}{:02X}{:02X}'.format(self.red, self.green, self.blue)


# Color Contants
ALICEBLUE = RGB(240, 248, 255)
ANTIQUEWHITE = RGB(250, 235, 215)
ANTIQUEWHITE1 = RGB(255, 239, 219)
ANTIQUEWHITE2 = RGB(238, 223, 204)
ANTIQUEWHITE3 = RGB(205, 192, 176)
ANTIQUEWHITE4 = RGB(139, 131, 120)
AQUA = RGB(0, 255, 255)
AQUAMARINE1 = RGB(127, 255, 212)
AQUAMARINE2 = RGB(118, 238, 198)
AQUAMARINE3 = RGB(102, 205, 170)
AQUAMARINE4 = RGB(69, 139, 116)
AZURE1 = RGB(240, 255, 255)
AZURE2 = RGB(224, 238, 238)
AZURE3 = RGB(193, 205, 205)
AZURE4 = RGB(131, 139, 139)
BANANA = RGB(227, 207, 87)
BEIGE = RGB(245, 245, 220)
BISQUE1 = RGB(255, 228, 196)
BISQUE2 = RGB(238, 213, 183)
BISQUE3 = RGB(205, 183, 158)
BISQUE4 = RGB(139, 125, 107)
BLACK = RGB(0, 0, 0)
BLANCHEDALMOND = RGB(255, 235, 205)
BLUE = RGB(0, 0, 255)
BLUE2 = RGB(0, 0, 238)
BLUE3 = RGB(0, 0, 205)
BLUE4 = RGB(0, 0, 139)
BLUEVIOLET = RGB(138, 43, 226)
BRICK = RGB(156, 102, 31)
BROWN = RGB(165, 42, 42)
BROWN1 = RGB(255, 64, 64)
BROWN2 = RGB(238, 59, 59)
BROWN3 = RGB(205, 51, 51)
BROWN4 = RGB(139, 35, 35)
BURLYWOOD = RGB(222, 184, 135)
BURLYWOOD1 = RGB(255, 211, 155)
BURLYWOOD2 = RGB(238, 197, 145)
BURLYWOOD3 = RGB(205, 170, 125)
BURLYWOOD4 = RGB(139, 115, 85)
BURNTSIENNA = RGB(138, 54, 15)
BURNTUMBER = RGB(138, 51, 36)
CADETBLUE = RGB(95, 158, 160)
CADETBLUE1 = RGB(152, 245, 255)
CADETBLUE2 = RGB(142, 229, 238)
CADETBLUE3 = RGB(122, 197, 205)
CADETBLUE4 = RGB(83, 134, 139)
CADMIUMORANGE = RGB(255, 97, 3)
CADMIUMYELLOW = RGB(255, 153, 18)
CARROT = RGB(237, 145, 33)
CHARTREUSE1 = RGB(127, 255, 0)
CHARTREUSE2 = RGB(118, 238, 0)
CHARTREUSE3 = RGB(102, 205, 0)
CHARTREUSE4 = RGB(69, 139, 0)
CHOCOLATE = RGB(210, 105, 30)
CHOCOLATE1 = RGB(255, 127, 36)
CHOCOLATE2 = RGB(238, 118, 33)
CHOCOLATE3 = RGB(205, 102, 29)
CHOCOLATE4 = RGB(139, 69, 19)
COBALT = RGB(61, 89, 171)
COBALTGREEN = RGB(61, 145, 64)
COLDGREY = RGB(128, 138, 135)
CORAL = RGB(255, 127, 80)
CORAL1 = RGB(255, 114, 86)
CORAL2 = RGB(238, 106, 80)
CORAL3 = RGB(205, 91, 69)
CORAL4 = RGB(139, 62, 47)
CORNFLOWERBLUE = RGB(100, 149, 237)
CORNSILK1 = RGB(255, 248, 220)
CORNSILK2 = RGB(238, 232, 205)
CORNSILK3 = RGB(205, 200, 177)
CORNSILK4 = RGB(139, 136, 120)
CRIMSON = RGB(220, 20, 60)
CYAN2 = RGB(0, 238, 238)
CYAN3 = RGB(0, 205, 205)
CYAN4 = RGB(0, 139, 139)
DARKGOLDENROD = RGB(184, 134, 11)
DARKGOLDENROD1 = RGB(255, 185, 15)
DARKGOLDENROD2 = RGB(238, 173, 14)
DARKGOLDENROD3 = RGB(205, 149, 12)
DARKGOLDENROD4 = RGB(139, 101, 8)
DARKGRAY = RGB(169, 169, 169)
DARKGREEN = RGB(0, 100, 0)
DARKKHAKI = RGB(189, 183, 107)
DARKOLIVEGREEN = RGB(85, 107, 47)
DARKOLIVEGREEN1 = RGB(202, 255, 112)
DARKOLIVEGREEN2 = RGB(188, 238, 104)
DARKOLIVEGREEN3 = RGB(162, 205, 90)
DARKOLIVEGREEN4 = RGB(110, 139, 61)
DARKORANGE = RGB(255, 140, 0)
DARKORANGE1 = RGB(255, 127, 0)
DARKORANGE2 = RGB(238, 118, 0)
DARKORANGE3 = RGB(205, 102, 0)
DARKORANGE4 = RGB(139, 69, 0)
DARKORCHID = RGB(153, 50, 204)
DARKORCHID1 = RGB(191, 62, 255)
DARKORCHID2 = RGB(178, 58, 238)
DARKORCHID3 = RGB(154, 50, 205)
DARKORCHID4 = RGB(104, 34, 139)
DARKSALMON = RGB(233, 150, 122)
DARKSEAGREEN = RGB(143, 188, 143)
DARKSEAGREEN1 = RGB(193, 255, 193)
DARKSEAGREEN2 = RGB(180, 238, 180)
DARKSEAGREEN3 = RGB(155, 205, 155)
DARKSEAGREEN4 = RGB(105, 139, 105)
DARKSLATEBLUE = RGB(72, 61, 139)
DARKSLATEGRAY = RGB(47, 79, 79)
DARKSLATEGRAY1 = RGB(151, 255, 255)
DARKSLATEGRAY2 = RGB(141, 238, 238)
DARKSLATEGRAY3 = RGB(121, 205, 205)
DARKSLATEGRAY4 = RGB(82, 139, 139)
DARKTURQUOISE = RGB(0, 206, 209)
DARKVIOLET = RGB(148, 0, 211)
DEEPPINK1 = RGB(255, 20, 147)
DEEPPINK2 = RGB(238, 18, 137)
DEEPPINK3 = RGB(205, 16, 118)
DEEPPINK4 = RGB(139, 10, 80)
DEEPSKYBLUE1 = RGB(0, 191, 255)
DEEPSKYBLUE2 = RGB(0, 178, 238)
DEEPSKYBLUE3 = RGB(0, 154, 205)
DEEPSKYBLUE4 = RGB(0, 104, 139)
DIMGRAY = RGB(105, 105, 105)
DIMGRAY = RGB(105, 105, 105)
DODGERBLUE1 = RGB(30, 144, 255)
DODGERBLUE2 = RGB(28, 134, 238)
DODGERBLUE3 = RGB(24, 116, 205)
DODGERBLUE4 = RGB(16, 78, 139)
EGGSHELL = RGB(252, 230, 201)
EMERALDGREEN = RGB(0, 201, 87)
FIREBRICK = RGB(178, 34, 34)
FIREBRICK1 = RGB(255, 48, 48)
FIREBRICK2 = RGB(238, 44, 44)
FIREBRICK3 = RGB(205, 38, 38)
FIREBRICK4 = RGB(139, 26, 26)
FLESH = RGB(255, 125, 64)
FLORALWHITE = RGB(255, 250, 240)
FORESTGREEN = RGB(34, 139, 34)
GAINSBORO = RGB(220, 220, 220)
GHOSTWHITE = RGB(248, 248, 255)
GOLD1 = RGB(255, 215, 0)
GOLD2 = RGB(238, 201, 0)
GOLD3 = RGB(205, 173, 0)
GOLD4 = RGB(139, 117, 0)
GOLDENROD = RGB(218, 165, 32)
GOLDENROD1 = RGB(255, 193, 37)
GOLDENROD2 = RGB(238, 180, 34)
GOLDENROD3 = RGB(205, 155, 29)
GOLDENROD4 = RGB(139, 105, 20)
GRAY = RGB(128, 128, 128)
GRAY1 = RGB(3, 3, 3)
GRAY10 = RGB(26, 26, 26)
GRAY11 = RGB(28, 28, 28)
GRAY12 = RGB(31, 31, 31)
GRAY13 = RGB(33, 33, 33)
GRAY14 = RGB(36, 36, 36)
GRAY15 = RGB(38, 38, 38)
GRAY16 = RGB(41, 41, 41)
GRAY17 = RGB(43, 43, 43)
GRAY18 = RGB(46, 46, 46)
GRAY19 = RGB(48, 48, 48)
GRAY2 = RGB(5, 5, 5)
GRAY20 = RGB(51, 51, 51)
GRAY21 = RGB(54, 54, 54)
GRAY22 = RGB(56, 56, 56)
GRAY23 = RGB(59, 59, 59)
GRAY24 = RGB(61, 61, 61)
GRAY25 = RGB(64, 64, 64)
GRAY26 = RGB(66, 66, 66)
GRAY27 = RGB(69, 69, 69)
GRAY28 = RGB(71, 71, 71)
GRAY29 = RGB(74, 74, 74)
GRAY3 = RGB(8, 8, 8)
GRAY30 = RGB(77, 77, 77)
GRAY31 = RGB(79, 79, 79)
GRAY32 = RGB(82, 82, 82)
GRAY33 = RGB(84, 84, 84)
GRAY34 = RGB(87, 87, 87)
GRAY35 = RGB(89, 89, 89)
GRAY36 = RGB(92, 92, 92)
GRAY37 = RGB(94, 94, 94)
GRAY38 = RGB(97, 97, 97)
GRAY39 = RGB(99, 99, 99)
GRAY4 = RGB(10, 10, 10)
GRAY40 = RGB(102, 102, 102)
GRAY42 = RGB(107, 107, 107)
GRAY43 = RGB(110, 110, 110)
GRAY44 = RGB(112, 112, 112)
GRAY45 = RGB(115, 115, 115)
GRAY46 = RGB(117, 117, 117)
GRAY47 = RGB(120, 120, 120)
GRAY48 = RGB(122, 122, 122)
GRAY49 = RGB(125, 125, 125)
GRAY5 = RGB(13, 13, 13)
GRAY50 = RGB(127, 127, 127)
GRAY51 = RGB(130, 130, 130)
GRAY52 = RGB(133, 133, 133)
GRAY53 = RGB(135, 135, 135)
GRAY54 = RGB(138, 138, 138)
GRAY55 = RGB(140, 140, 140)
GRAY56 = RGB(143, 143, 143)
GRAY57 = RGB(145, 145, 145)
GRAY58 = RGB(148, 148, 148)
GRAY59 = RGB(150, 150, 150)
GRAY6 = RGB(15, 15, 15)
GRAY60 = RGB(153, 153, 153)
GRAY61 = RGB(156, 156, 156)
GRAY62 = RGB(158, 158, 158)
GRAY63 = RGB(161, 161, 161)
GRAY64 = RGB(163, 163, 163)
GRAY65 = RGB(166, 166, 166)
GRAY66 = RGB(168, 168, 168)
GRAY67 = RGB(171, 171, 171)
GRAY68 = RGB(173, 173, 173)
GRAY69 = RGB(176, 176, 176)
GRAY7 = RGB(18, 18, 18)
GRAY70 = RGB(179, 179, 179)
GRAY71 = RGB(181, 181, 181)
GRAY72 = RGB(184, 184, 184)
GRAY73 = RGB(186, 186, 186)
GRAY74 = RGB(189, 189, 189)
GRAY75 = RGB(191, 191, 191)
GRAY76 = RGB(194, 194, 194)
GRAY77 = RGB(196, 196, 196)
GRAY78 = RGB(199, 199, 199)
GRAY79 = RGB(201, 201, 201)
GRAY8 = RGB(20, 20, 20)
GRAY80 = RGB(204, 204, 204)
GRAY81 = RGB(207, 207, 207)
GRAY82 = RGB(209, 209, 209)
GRAY83 = RGB(212, 212, 212)
GRAY84 = RGB(214, 214, 214)
GRAY85 = RGB(217, 217, 217)
GRAY86 = RGB(219, 219, 219)
GRAY87 = RGB(222, 222, 222)
GRAY88 = RGB(224, 224, 224)
GRAY89 = RGB(227, 227, 227)
GRAY9 = RGB(23, 23, 23)
GRAY90 = RGB(229, 229, 229)
GRAY91 = RGB(232, 232, 232)
GRAY92 = RGB(235, 235, 235)
GRAY93 = RGB(237, 237, 237)
GRAY94 = RGB(240, 240, 240)
GRAY95 = RGB(242, 242, 242)
GRAY97 = RGB(247, 247, 247)
GRAY98 = RGB(250, 250, 250)
GRAY99 = RGB(252, 252, 252)
GREEN = RGB(0, 128, 0)
GREEN1 = RGB(0, 255, 0)
GREEN2 = RGB(0, 238, 0)
GREEN3 = RGB(0, 205, 0)
GREEN4 = RGB(0, 139, 0)
GREENYELLOW = RGB(173, 255, 47)
HONEYDEW1 = RGB(240, 255, 240)
HONEYDEW2 = RGB(224, 238, 224)
HONEYDEW3 = RGB(193, 205, 193)
HONEYDEW4 = RGB(131, 139, 131)
HOTPINK = RGB(255, 105, 180)
HOTPINK1 = RGB(255, 110, 180)
HOTPINK2 = RGB(238, 106, 167)
HOTPINK3 = RGB(205, 96, 144)
HOTPINK4 = RGB(139, 58, 98)
INDIANRED = RGB(176, 23, 31)
INDIANRED = RGB(205, 92, 92)
INDIANRED1 = RGB(255, 106, 106)
INDIANRED2 = RGB(238, 99, 99)
INDIANRED3 = RGB(205, 85, 85)
INDIANRED4 = RGB(139, 58, 58)
INDIGO = RGB(75, 0, 130)
IVORY1 = RGB(255, 255, 240)
IVORY2 = RGB(238, 238, 224)
IVORY3 = RGB(205, 205, 193)
IVORY4 = RGB(139, 139, 131)
IVORYBLACK = RGB(41, 36, 33)
KHAKI = RGB(240, 230, 140)
KHAKI1 = RGB(255, 246, 143)
KHAKI2 = RGB(238, 230, 133)
KHAKI3 = RGB(205, 198, 115)
KHAKI4 = RGB(139, 134, 78)
LAVENDER = RGB(230, 230, 250)
LAVENDERBLUSH1 = RGB(255, 240, 245)
LAVENDERBLUSH2 = RGB(238, 224, 229)
LAVENDERBLUSH3 = RGB(205, 193, 197)
LAVENDERBLUSH4 = RGB(139, 131, 134)
LAWNGREEN = RGB(124, 252, 0)
LEMONCHIFFON1 = RGB(255, 250, 205)
LEMONCHIFFON2 = RGB(238, 233, 191)
LEMONCHIFFON3 = RGB(205, 201, 165)
LEMONCHIFFON4 = RGB(139, 137, 112)
LIGHTBLUE = RGB(173, 216, 230)
LIGHTBLUE1 = RGB(191, 239, 255)
LIGHTBLUE2 = RGB(178, 223, 238)
LIGHTBLUE3 = RGB(154, 192, 205)
LIGHTBLUE4 = RGB(104, 131, 139)
LIGHTCORAL = RGB(240, 128, 128)
LIGHTCYAN1 = RGB(224, 255, 255)
LIGHTCYAN2 = RGB(209, 238, 238)
LIGHTCYAN3 = RGB(180, 205, 205)
LIGHTCYAN4 = RGB(122, 139, 139)
LIGHTGOLDENROD1 = RGB(255, 236, 139)
LIGHTGOLDENROD2 = RGB(238, 220, 130)
LIGHTGOLDENROD3 = RGB(205, 190, 112)
LIGHTGOLDENROD4 = RGB(139, 129, 76)
LIGHTGOLDENRODYELLOW = RGB(250, 250, 210)
LIGHTGREY = RGB(211, 211, 211)
LIGHTPINK = RGB(255, 182, 193)
LIGHTPINK1 = RGB(255, 174, 185)
LIGHTPINK2 = RGB(238, 162, 173)
LIGHTPINK3 = RGB(205, 140, 149)
LIGHTPINK4 = RGB(139, 95, 101)
LIGHTSALMON1 = RGB(255, 160, 122)
LIGHTSALMON2 = RGB(238, 149, 114)
LIGHTSALMON3 = RGB(205, 129, 98)
LIGHTSALMON4 = RGB(139, 87, 66)
LIGHTSEAGREEN = RGB(32, 178, 170)
LIGHTSKYBLUE = RGB(135, 206, 250)
LIGHTSKYBLUE1 = RGB(176, 226, 255)
LIGHTSKYBLUE2 = RGB(164, 211, 238)
LIGHTSKYBLUE3 = RGB(141, 182, 205)
LIGHTSKYBLUE4 = RGB(96, 123, 139)
LIGHTSLATEBLUE = RGB(132, 112, 255)
LIGHTSLATEGRAY = RGB(119, 136, 153)
LIGHTSTEELBLUE = RGB(176, 196, 222)
LIGHTSTEELBLUE1 = RGB(202, 225, 255)
LIGHTSTEELBLUE2 = RGB(188, 210, 238)
LIGHTSTEELBLUE3 = RGB(162, 181, 205)
LIGHTSTEELBLUE4 = RGB(110, 123, 139)
LIGHTYELLOW1 = RGB(255, 255, 224)
LIGHTYELLOW2 = RGB(238, 238, 209)
LIGHTYELLOW3 = RGB(205, 205, 180)
LIGHTYELLOW4 = RGB(139, 139, 122)
LIMEGREEN = RGB(50, 205, 50)
LINEN = RGB(250, 240, 230)
MAGENTA = RGB(255, 0, 255)
MAGENTA2 = RGB(238, 0, 238)
MAGENTA3 = RGB(205, 0, 205)
MAGENTA4 = RGB(139, 0, 139)
MANGANESEBLUE = RGB(3, 168, 158)
MAROON = RGB(128, 0, 0)
MAROON1 = RGB(255, 52, 179)
MAROON2 = RGB(238, 48, 167)
MAROON3 = RGB(205, 41, 144)
MAROON4 = RGB(139, 28, 98)
MEDIUMORCHID = RGB(186, 85, 211)
MEDIUMORCHID1 = RGB(224, 102, 255)
MEDIUMORCHID2 = RGB(209, 95, 238)
MEDIUMORCHID3 = RGB(180, 82, 205)
MEDIUMORCHID4 = RGB(122, 55, 139)
MEDIUMPURPLE = RGB(147, 112, 219)
MEDIUMPURPLE1 = RGB(171, 130, 255)
MEDIUMPURPLE2 = RGB(159, 121, 238)
MEDIUMPURPLE3 = RGB(137, 104, 205)
MEDIUMPURPLE4 = RGB(93, 71, 139)
MEDIUMSEAGREEN = RGB(60, 179, 113)
MEDIUMSLATEBLUE = RGB(123, 104, 238)
MEDIUMSPRINGGREEN = RGB(0, 250, 154)
MEDIUMTURQUOISE = RGB(72, 209, 204)
MEDIUMVIOLETRED = RGB(199, 21, 133)
MELON = RGB(227, 168, 105)
MIDNIGHTBLUE = RGB(25, 25, 112)
MINT = RGB(189, 252, 201)
MINTCREAM = RGB(245, 255, 250)
MISTYROSE1 = RGB(255, 228, 225)
MISTYROSE2 = RGB(238, 213, 210)
MISTYROSE3 = RGB(205, 183, 181)
MISTYROSE4 = RGB(139, 125, 123)
MOCCASIN = RGB(255, 228, 181)
NAVAJOWHITE1 = RGB(255, 222, 173)
NAVAJOWHITE2 = RGB(238, 207, 161)
NAVAJOWHITE3 = RGB(205, 179, 139)
NAVAJOWHITE4 = RGB(139, 121, 94)
NAVY = RGB(0, 0, 128)
OLDLACE = RGB(253, 245, 230)
OLIVE = RGB(128, 128, 0)
OLIVEDRAB = RGB(107, 142, 35)
OLIVEDRAB1 = RGB(192, 255, 62)
OLIVEDRAB2 = RGB(179, 238, 58)
OLIVEDRAB3 = RGB(154, 205, 50)
OLIVEDRAB4 = RGB(105, 139, 34)
ORANGE = RGB(255, 128, 0)
ORANGE1 = RGB(255, 165, 0)
ORANGE2 = RGB(238, 154, 0)
ORANGE3 = RGB(205, 133, 0)
ORANGE4 = RGB(139, 90, 0)
ORANGERED1 = RGB(255, 69, 0)
ORANGERED2 = RGB(238, 64, 0)
ORANGERED3 = RGB(205, 55, 0)
ORANGERED4 = RGB(139, 37, 0)
ORCHID = RGB(218, 112, 214)
ORCHID1 = RGB(255, 131, 250)
ORCHID2 = RGB(238, 122, 233)
ORCHID3 = RGB(205, 105, 201)
ORCHID4 = RGB(139, 71, 137)
PALEGOLDENROD = RGB(238, 232, 170)
PALEGREEN = RGB(152, 251, 152)
PALEGREEN1 = RGB(154, 255, 154)
PALEGREEN2 = RGB(144, 238, 144)
PALEGREEN3 = RGB(124, 205, 124)
PALEGREEN4 = RGB(84, 139, 84)
PALETURQUOISE1 = RGB(187, 255, 255)
PALETURQUOISE2 = RGB(174, 238, 238)
PALETURQUOISE3 = RGB(150, 205, 205)
PALETURQUOISE4 = RGB(102, 139, 139)
PALEVIOLETRED = RGB(219, 112, 147)
PALEVIOLETRED1 = RGB(255, 130, 171)
PALEVIOLETRED2 = RGB(238, 121, 159)
PALEVIOLETRED3 = RGB(205, 104, 137)
PALEVIOLETRED4 = RGB(139, 71, 93)
PAPAYAWHIP = RGB(255, 239, 213)
PEACHPUFF1 = RGB(255, 218, 185)
PEACHPUFF2 = RGB(238, 203, 173)
PEACHPUFF3 = RGB(205, 175, 149)
PEACHPUFF4 = RGB(139, 119, 101)
PEACOCK = RGB(51, 161, 201)
PINK = RGB(255, 192, 203)
PINK1 = RGB(255, 181, 197)
PINK2 = RGB(238, 169, 184)
PINK3 = RGB(205, 145, 158)
PINK4 = RGB(139, 99, 108)
PLUM = RGB(221, 160, 221)
PLUM1 = RGB(255, 187, 255)
PLUM2 = RGB(238, 174, 238)
PLUM3 = RGB(205, 150, 205)
PLUM4 = RGB(139, 102, 139)
POWDERBLUE = RGB(176, 224, 230)
PURPLE = RGB(128, 0, 128)
PURPLE1 = RGB(155, 48, 255)
PURPLE2 = RGB(145, 44, 238)
PURPLE3 = RGB(125, 38, 205)
PURPLE4 = RGB(85, 26, 139)
RASPBERRY = RGB(135, 38, 87)
RAWSIENNA = RGB(199, 97, 20)
RED1 = RGB(255, 0, 0)
RED2 = RGB(238, 0, 0)
RED3 = RGB(205, 0, 0)
RED4 = RGB(139, 0, 0)
ROSYBROWN = RGB(188, 143, 143)
ROSYBROWN1 = RGB(255, 193, 193)
ROSYBROWN2 = RGB(238, 180, 180)
ROSYBROWN3 = RGB(205, 155, 155)
ROSYBROWN4 = RGB(139, 105, 105)
ROYALBLUE = RGB(65, 105, 225)
ROYALBLUE1 = RGB(72, 118, 255)
ROYALBLUE2 = RGB(67, 110, 238)
ROYALBLUE3 = RGB(58, 95, 205)
ROYALBLUE4 = RGB(39, 64, 139)
SALMON = RGB(250, 128, 114)
SALMON1 = RGB(255, 140, 105)
SALMON2 = RGB(238, 130, 98)
SALMON3 = RGB(205, 112, 84)
SALMON4 = RGB(139, 76, 57)
SANDYBROWN = RGB(244, 164, 96)
SAPGREEN = RGB(48, 128, 20)
SEAGREEN1 = RGB(84, 255, 159)
SEAGREEN2 = RGB(78, 238, 148)
SEAGREEN3 = RGB(67, 205, 128)
SEAGREEN4 = RGB(46, 139, 87)
SEASHELL1 = RGB(255, 245, 238)
SEASHELL2 = RGB(238, 229, 222)
SEASHELL3 = RGB(205, 197, 191)
SEASHELL4 = RGB(139, 134, 130)
SEPIA = RGB(94, 38, 18)
SGIBEET = RGB(142, 56, 142)
SGIBRIGHTGRAY = RGB(197, 193, 170)
SGICHARTREUSE = RGB(113, 198, 113)
SGIDARKGRAY = RGB(85, 85, 85)
SGIGRAY12 = RGB(30, 30, 30)
SGIGRAY16 = RGB(40, 40, 40)
SGIGRAY32 = RGB(81, 81, 81)
SGIGRAY36 = RGB(91, 91, 91)
SGIGRAY52 = RGB(132, 132, 132)
SGIGRAY56 = RGB(142, 142, 142)
SGIGRAY72 = RGB(183, 183, 183)
SGIGRAY76 = RGB(193, 193, 193)
SGIGRAY92 = RGB(234, 234, 234)
SGIGRAY96 = RGB(244, 244, 244)
SGILIGHTBLUE = RGB(125, 158, 192)
SGILIGHTGRAY = RGB(170, 170, 170)
SGIOLIVEDRAB = RGB(142, 142, 56)
SGISALMON = RGB(198, 113, 113)
SGISLATEBLUE = RGB(113, 113, 198)
SGITEAL = RGB(56, 142, 142)
SIENNA = RGB(160, 82, 45)
SIENNA1 = RGB(255, 130, 71)
SIENNA2 = RGB(238, 121, 66)
SIENNA3 = RGB(205, 104, 57)
SIENNA4 = RGB(139, 71, 38)
SILVER = RGB(192, 192, 192)
SKYBLUE = RGB(135, 206, 235)
SKYBLUE1 = RGB(135, 206, 255)
SKYBLUE2 = RGB(126, 192, 238)
SKYBLUE3 = RGB(108, 166, 205)
SKYBLUE4 = RGB(74, 112, 139)
SLATEBLUE = RGB(106, 90, 205)
SLATEBLUE1 = RGB(131, 111, 255)
SLATEBLUE2 = RGB(122, 103, 238)
SLATEBLUE3 = RGB(105, 89, 205)
SLATEBLUE4 = RGB(71, 60, 139)
SLATEGRAY = RGB(112, 128, 144)
SLATEGRAY1 = RGB(198, 226, 255)
SLATEGRAY2 = RGB(185, 211, 238)
SLATEGRAY3 = RGB(159, 182, 205)
SLATEGRAY4 = RGB(108, 123, 139)
SNOW1 = RGB(255, 250, 250)
SNOW2 = RGB(238, 233, 233)
SNOW3 = RGB(205, 201, 201)
SNOW4 = RGB(139, 137, 137)
SPRINGGREEN = RGB(0, 255, 127)
SPRINGGREEN1 = RGB(0, 238, 118)
SPRINGGREEN2 = RGB(0, 205, 102)
SPRINGGREEN3 = RGB(0, 139, 69)
STEELBLUE = RGB(70, 130, 180)
STEELBLUE1 = RGB(99, 184, 255)
STEELBLUE2 = RGB(92, 172, 238)
STEELBLUE3 = RGB(79, 148, 205)
STEELBLUE4 = RGB(54, 100, 139)
TAN = RGB(210, 180, 140)
TAN1 = RGB(255, 165, 79)
TAN2 = RGB(238, 154, 73)
TAN3 = RGB(205, 133, 63)
TAN4 = RGB(139, 90, 43)
TEAL = RGB(0, 128, 128)
THISTLE = RGB(216, 191, 216)
THISTLE1 = RGB(255, 225, 255)
THISTLE2 = RGB(238, 210, 238)
THISTLE3 = RGB(205, 181, 205)
THISTLE4 = RGB(139, 123, 139)
TOMATO1 = RGB(255, 99, 71)
TOMATO2 = RGB(238, 92, 66)
TOMATO3 = RGB(205, 79, 57)
TOMATO4 = RGB(139, 54, 38)
TURQUOISE = RGB(64, 224, 208)
TURQUOISE1 = RGB(0, 245, 255)
TURQUOISE2 = RGB(0, 229, 238)
TURQUOISE3 = RGB(0, 197, 205)
TURQUOISE4 = RGB(0, 134, 139)
TURQUOISEBLUE = RGB(0, 199, 140)
VIOLET = RGB(238, 130, 238)
VIOLETRED = RGB(208, 32, 144)
VIOLETRED1 = RGB(255, 62, 150)
VIOLETRED2 = RGB(238, 58, 140)
VIOLETRED3 = RGB(205, 50, 120)
VIOLETRED4 = RGB(139, 34, 82)
WARMGREY = RGB(128, 128, 105)
WHEAT = RGB(245, 222, 179)
WHEAT1 = RGB(255, 231, 186)
WHEAT2 = RGB(238, 216, 174)
WHEAT3 = RGB(205, 186, 150)
WHEAT4 = RGB(139, 126, 102)
WHITE = RGB(255, 255, 255)
WHITESMOKE = RGB(245, 245, 245)
WHITESMOKE = RGB(245, 245, 245)
YELLOW1 = RGB(255, 255, 0)
YELLOW2 = RGB(238, 238, 0)
YELLOW3 = RGB(205, 205, 0)
YELLOW4 = RGB(139, 139, 0)
# Add colors to colors dictionary
colors['aliceblue'] = ALICEBLUE
colors['antiquewhite'] = ANTIQUEWHITE
colors['antiquewhite1'] = ANTIQUEWHITE1
colors['antiquewhite2'] = ANTIQUEWHITE2
colors['antiquewhite3'] = ANTIQUEWHITE3
colors['antiquewhite4'] = ANTIQUEWHITE4
colors['aqua'] = AQUA
colors['aquamarine1'] = AQUAMARINE1
colors['aquamarine2'] = AQUAMARINE2
colors['aquamarine3'] = AQUAMARINE3
colors['aquamarine4'] = AQUAMARINE4
colors['azure1'] = AZURE1
colors['azure2'] = AZURE2
colors['azure3'] = AZURE3
colors['azure4'] = AZURE4
colors['banana'] = BANANA
colors['beige'] = BEIGE
colors['bisque1'] = BISQUE1
colors['bisque2'] = BISQUE2
colors['bisque3'] = BISQUE3
colors['bisque4'] = BISQUE4
colors['black'] = BLACK
colors['blanchedalmond'] = BLANCHEDALMOND
colors['blue'] = BLUE
colors['blue2'] = BLUE2
colors['blue3'] = BLUE3
colors['blue4'] = BLUE4
colors['blueviolet'] = BLUEVIOLET
colors['brick'] = BRICK
colors['brown'] = BROWN
colors['brown1'] = BROWN1
colors['brown2'] = BROWN2
colors['brown3'] = BROWN3
colors['brown4'] = BROWN4
colors['burlywood'] = BURLYWOOD
colors['burlywood1'] = BURLYWOOD1
colors['burlywood2'] = BURLYWOOD2
colors['burlywood3'] = BURLYWOOD3
colors['burlywood4'] = BURLYWOOD4
colors['burntsienna'] = BURNTSIENNA
colors['burntumber'] = BURNTUMBER
colors['cadetblue'] = CADETBLUE
colors['cadetblue1'] = CADETBLUE1
colors['cadetblue2'] = CADETBLUE2
colors['cadetblue3'] = CADETBLUE3
colors['cadetblue4'] = CADETBLUE4
colors['cadmiumorange'] = CADMIUMORANGE
colors['cadmiumyellow'] = CADMIUMYELLOW
colors['carrot'] = CARROT
colors['chartreuse1'] = CHARTREUSE1
colors['chartreuse2'] = CHARTREUSE2
colors['chartreuse3'] = CHARTREUSE3
colors['chartreuse4'] = CHARTREUSE4
colors['chocolate'] = CHOCOLATE
colors['chocolate1'] = CHOCOLATE1
colors['chocolate2'] = CHOCOLATE2
colors['chocolate3'] = CHOCOLATE3
colors['chocolate4'] = CHOCOLATE4
colors['cobalt'] = COBALT
colors['cobaltgreen'] = COBALTGREEN
colors['coldgrey'] = COLDGREY
colors['coral'] = CORAL
colors['coral1'] = CORAL1
colors['coral2'] = CORAL2
colors['coral3'] = CORAL3
colors['coral4'] = CORAL4
colors['cornflowerblue'] = CORNFLOWERBLUE
colors['cornsilk1'] = CORNSILK1
colors['cornsilk2'] = CORNSILK2
colors['cornsilk3'] = CORNSILK3
colors['cornsilk4'] = CORNSILK4
colors['crimson'] = CRIMSON
colors['cyan2'] = CYAN2
colors['cyan3'] = CYAN3
colors['cyan4'] = CYAN4
colors['darkgoldenrod'] = DARKGOLDENROD
colors['darkgoldenrod1'] = DARKGOLDENROD1
colors['darkgoldenrod2'] = DARKGOLDENROD2
colors['darkgoldenrod3'] = DARKGOLDENROD3
colors['darkgoldenrod4'] = DARKGOLDENROD4
colors['darkgray'] = DARKGRAY
colors['darkgreen'] = DARKGREEN
colors['darkkhaki'] = DARKKHAKI
colors['darkolivegreen'] = DARKOLIVEGREEN
colors['darkolivegreen1'] = DARKOLIVEGREEN1
colors['darkolivegreen2'] = DARKOLIVEGREEN2
colors['darkolivegreen3'] = DARKOLIVEGREEN3
colors['darkolivegreen4'] = DARKOLIVEGREEN4
colors['darkorange'] = DARKORANGE
colors['darkorange1'] = DARKORANGE1
colors['darkorange2'] = DARKORANGE2
colors['darkorange3'] = DARKORANGE3
colors['darkorange4'] = DARKORANGE4
colors['darkorchid'] = DARKORCHID
colors['darkorchid1'] = DARKORCHID1
colors['darkorchid2'] = DARKORCHID2
colors['darkorchid3'] = DARKORCHID3
colors['darkorchid4'] = DARKORCHID4
colors['darksalmon'] = DARKSALMON
colors['darkseagreen'] = DARKSEAGREEN
colors['darkseagreen1'] = DARKSEAGREEN1
colors['darkseagreen2'] = DARKSEAGREEN2
colors['darkseagreen3'] = DARKSEAGREEN3
colors['darkseagreen4'] = DARKSEAGREEN4
colors['darkslateblue'] = DARKSLATEBLUE
colors['darkslategray'] = DARKSLATEGRAY
colors['darkslategray1'] = DARKSLATEGRAY1
colors['darkslategray2'] = DARKSLATEGRAY2
colors['darkslategray3'] = DARKSLATEGRAY3
colors['darkslategray4'] = DARKSLATEGRAY4
colors['darkturquoise'] = DARKTURQUOISE
colors['darkviolet'] = DARKVIOLET
colors['deeppink1'] = DEEPPINK1
colors['deeppink2'] = DEEPPINK2
colors['deeppink3'] = DEEPPINK3
colors['deeppink4'] = DEEPPINK4
colors['deepskyblue1'] = DEEPSKYBLUE1
colors['deepskyblue2'] = DEEPSKYBLUE2
colors['deepskyblue3'] = DEEPSKYBLUE3
colors['deepskyblue4'] = DEEPSKYBLUE4
colors['dimgray'] = DIMGRAY
colors['dimgray'] = DIMGRAY
colors['dodgerblue1'] = DODGERBLUE1
colors['dodgerblue2'] = DODGERBLUE2
colors['dodgerblue3'] = DODGERBLUE3
colors['dodgerblue4'] = DODGERBLUE4
colors['eggshell'] = EGGSHELL
colors['emeraldgreen'] = EMERALDGREEN
colors['firebrick'] = FIREBRICK
colors['firebrick1'] = FIREBRICK1
colors['firebrick2'] = FIREBRICK2
colors['firebrick3'] = FIREBRICK3
colors['firebrick4'] = FIREBRICK4
colors['flesh'] = FLESH
colors['floralwhite'] = FLORALWHITE
colors['forestgreen'] = FORESTGREEN
colors['gainsboro'] = GAINSBORO
colors['ghostwhite'] = GHOSTWHITE
colors['gold1'] = GOLD1
colors['gold2'] = GOLD2
colors['gold3'] = GOLD3
colors['gold4'] = GOLD4
colors['goldenrod'] = GOLDENROD
colors['goldenrod1'] = GOLDENROD1
colors['goldenrod2'] = GOLDENROD2
colors['goldenrod3'] = GOLDENROD3
colors['goldenrod4'] = GOLDENROD4
colors['gray'] = GRAY
colors['gray1'] = GRAY1
colors['gray10'] = GRAY10
colors['gray11'] = GRAY11
colors['gray12'] = GRAY12
colors['gray13'] = GRAY13
colors['gray14'] = GRAY14
colors['gray15'] = GRAY15
colors['gray16'] = GRAY16
colors['gray17'] = GRAY17
colors['gray18'] = GRAY18
colors['gray19'] = GRAY19
colors['gray2'] = GRAY2
colors['gray20'] = GRAY20
colors['gray21'] = GRAY21
colors['gray22'] = GRAY22
colors['gray23'] = GRAY23
colors['gray24'] = GRAY24
colors['gray25'] = GRAY25
colors['gray26'] = GRAY26
colors['gray27'] = GRAY27
colors['gray28'] = GRAY28
colors['gray29'] = GRAY29
colors['gray3'] = GRAY3
colors['gray30'] = GRAY30
colors['gray31'] = GRAY31
colors['gray32'] = GRAY32
colors['gray33'] = GRAY33
colors['gray34'] = GRAY34
colors['gray35'] = GRAY35
colors['gray36'] = GRAY36
colors['gray37'] = GRAY37
colors['gray38'] = GRAY38
colors['gray39'] = GRAY39
colors['gray4'] = GRAY4
colors['gray40'] = GRAY40
colors['gray42'] = GRAY42
colors['gray43'] = GRAY43
colors['gray44'] = GRAY44
colors['gray45'] = GRAY45
colors['gray46'] = GRAY46
colors['gray47'] = GRAY47
colors['gray48'] = GRAY48
colors['gray49'] = GRAY49
colors['gray5'] = GRAY5
colors['gray50'] = GRAY50
colors['gray51'] = GRAY51
colors['gray52'] = GRAY52
colors['gray53'] = GRAY53
colors['gray54'] = GRAY54
colors['gray55'] = GRAY55
colors['gray56'] = GRAY56
colors['gray57'] = GRAY57
colors['gray58'] = GRAY58
colors['gray59'] = GRAY59
colors['gray6'] = GRAY6
colors['gray60'] = GRAY60
colors['gray61'] = GRAY61
colors['gray62'] = GRAY62
colors['gray63'] = GRAY63
colors['gray64'] = GRAY64
colors['gray65'] = GRAY65
colors['gray66'] = GRAY66
colors['gray67'] = GRAY67
colors['gray68'] = GRAY68
colors['gray69'] = GRAY69
colors['gray7'] = GRAY7
colors['gray70'] = GRAY70
colors['gray71'] = GRAY71
colors['gray72'] = GRAY72
colors['gray73'] = GRAY73
colors['gray74'] = GRAY74
colors['gray75'] = GRAY75
colors['gray76'] = GRAY76
colors['gray77'] = GRAY77
colors['gray78'] = GRAY78
colors['gray79'] = GRAY79
colors['gray8'] = GRAY8
colors['gray80'] = GRAY80
colors['gray81'] = GRAY81
colors['gray82'] = GRAY82
colors['gray83'] = GRAY83
colors['gray84'] = GRAY84
colors['gray85'] = GRAY85
colors['gray86'] = GRAY86
colors['gray87'] = GRAY87
colors['gray88'] = GRAY88
colors['gray89'] = GRAY89
colors['gray9'] = GRAY9
colors['gray90'] = GRAY90
colors['gray91'] = GRAY91
colors['gray92'] = GRAY92
colors['gray93'] = GRAY93
colors['gray94'] = GRAY94
colors['gray95'] = GRAY95
colors['gray97'] = GRAY97
colors['gray98'] = GRAY98
colors['gray99'] = GRAY99
colors['green'] = GREEN
colors['green1'] = GREEN1
colors['green2'] = GREEN2
colors['green3'] = GREEN3
colors['green4'] = GREEN4
colors['greenyellow'] = GREENYELLOW
colors['honeydew1'] = HONEYDEW1
colors['honeydew2'] = HONEYDEW2
colors['honeydew3'] = HONEYDEW3
colors['honeydew4'] = HONEYDEW4
colors['hotpink'] = HOTPINK
colors['hotpink1'] = HOTPINK1
colors['hotpink2'] = HOTPINK2
colors['hotpink3'] = HOTPINK3
colors['hotpink4'] = HOTPINK4
colors['indianred'] = INDIANRED
colors['indianred'] = INDIANRED
colors['indianred1'] = INDIANRED1
colors['indianred2'] = INDIANRED2
colors['indianred3'] = INDIANRED3
colors['indianred4'] = INDIANRED4
colors['indigo'] = INDIGO
colors['ivory1'] = IVORY1
colors['ivory2'] = IVORY2
colors['ivory3'] = IVORY3
colors['ivory4'] = IVORY4
colors['ivoryblack'] = IVORYBLACK
colors['khaki'] = KHAKI
colors['khaki1'] = KHAKI1
colors['khaki2'] = KHAKI2
colors['khaki3'] = KHAKI3
colors['khaki4'] = KHAKI4
colors['lavender'] = LAVENDER
colors['lavenderblush1'] = LAVENDERBLUSH1
colors['lavenderblush2'] = LAVENDERBLUSH2
colors['lavenderblush3'] = LAVENDERBLUSH3
colors['lavenderblush4'] = LAVENDERBLUSH4
colors['lawngreen'] = LAWNGREEN
colors['lemonchiffon1'] = LEMONCHIFFON1
colors['lemonchiffon2'] = LEMONCHIFFON2
colors['lemonchiffon3'] = LEMONCHIFFON3
colors['lemonchiffon4'] = LEMONCHIFFON4
colors['lightblue'] = LIGHTBLUE
colors['lightblue1'] = LIGHTBLUE1
colors['lightblue2'] = LIGHTBLUE2
colors['lightblue3'] = LIGHTBLUE3
colors['lightblue4'] = LIGHTBLUE4
colors['lightcoral'] = LIGHTCORAL
colors['lightcyan1'] = LIGHTCYAN1
colors['lightcyan2'] = LIGHTCYAN2
colors['lightcyan3'] = LIGHTCYAN3
colors['lightcyan4'] = LIGHTCYAN4
colors['lightgoldenrod1'] = LIGHTGOLDENROD1
colors['lightgoldenrod2'] = LIGHTGOLDENROD2
colors['lightgoldenrod3'] = LIGHTGOLDENROD3
colors['lightgoldenrod4'] = LIGHTGOLDENROD4
colors['lightgoldenrodyellow'] = LIGHTGOLDENRODYELLOW
colors['lightgrey'] = LIGHTGREY
colors['lightpink'] = LIGHTPINK
colors['lightpink1'] = LIGHTPINK1
colors['lightpink2'] = LIGHTPINK2
colors['lightpink3'] = LIGHTPINK3
colors['lightpink4'] = LIGHTPINK4
colors['lightsalmon1'] = LIGHTSALMON1
colors['lightsalmon2'] = LIGHTSALMON2
colors['lightsalmon3'] = LIGHTSALMON3
colors['lightsalmon4'] = LIGHTSALMON4
colors['lightseagreen'] = LIGHTSEAGREEN
colors['lightskyblue'] = LIGHTSKYBLUE
colors['lightskyblue1'] = LIGHTSKYBLUE1
colors['lightskyblue2'] = LIGHTSKYBLUE2
colors['lightskyblue3'] = LIGHTSKYBLUE3
colors['lightskyblue4'] = LIGHTSKYBLUE4
colors['lightslateblue'] = LIGHTSLATEBLUE
colors['lightslategray'] = LIGHTSLATEGRAY
colors['lightsteelblue'] = LIGHTSTEELBLUE
colors['lightsteelblue1'] = LIGHTSTEELBLUE1
colors['lightsteelblue2'] = LIGHTSTEELBLUE2
colors['lightsteelblue3'] = LIGHTSTEELBLUE3
colors['lightsteelblue4'] = LIGHTSTEELBLUE4
colors['lightyellow1'] = LIGHTYELLOW1
colors['lightyellow2'] = LIGHTYELLOW2
colors['lightyellow3'] = LIGHTYELLOW3
colors['lightyellow4'] = LIGHTYELLOW4
colors['limegreen'] = LIMEGREEN
colors['linen'] = LINEN
colors['magenta'] = MAGENTA
colors['magenta2'] = MAGENTA2
colors['magenta3'] = MAGENTA3
colors['magenta4'] = MAGENTA4
colors['manganeseblue'] = MANGANESEBLUE
colors['maroon'] = MAROON
colors['maroon1'] = MAROON1
colors['maroon2'] = MAROON2
colors['maroon3'] = MAROON3
colors['maroon4'] = MAROON4
colors['mediumorchid'] = MEDIUMORCHID
colors['mediumorchid1'] = MEDIUMORCHID1
colors['mediumorchid2'] = MEDIUMORCHID2
colors['mediumorchid3'] = MEDIUMORCHID3
colors['mediumorchid4'] = MEDIUMORCHID4
colors['mediumpurple'] = MEDIUMPURPLE
colors['mediumpurple1'] = MEDIUMPURPLE1
colors['mediumpurple2'] = MEDIUMPURPLE2
colors['mediumpurple3'] = MEDIUMPURPLE3
colors['mediumpurple4'] = MEDIUMPURPLE4
colors['mediumseagreen'] = MEDIUMSEAGREEN
colors['mediumslateblue'] = MEDIUMSLATEBLUE
colors['mediumspringgreen'] = MEDIUMSPRINGGREEN
colors['mediumturquoise'] = MEDIUMTURQUOISE
colors['mediumvioletred'] = MEDIUMVIOLETRED
colors['melon'] = MELON
colors['midnightblue'] = MIDNIGHTBLUE
colors['mint'] = MINT
colors['mintcream'] = MINTCREAM
colors['mistyrose1'] = MISTYROSE1
colors['mistyrose2'] = MISTYROSE2
colors['mistyrose3'] = MISTYROSE3
colors['mistyrose4'] = MISTYROSE4
colors['moccasin'] = MOCCASIN
colors['navajowhite1'] = NAVAJOWHITE1
colors['navajowhite2'] = NAVAJOWHITE2
colors['navajowhite3'] = NAVAJOWHITE3
colors['navajowhite4'] = NAVAJOWHITE4
colors['navy'] = NAVY
colors['oldlace'] = OLDLACE
colors['olive'] = OLIVE
colors['olivedrab'] = OLIVEDRAB
colors['olivedrab1'] = OLIVEDRAB1
colors['olivedrab2'] = OLIVEDRAB2
colors['olivedrab3'] = OLIVEDRAB3
colors['olivedrab4'] = OLIVEDRAB4
colors['orange'] = ORANGE
colors['orange1'] = ORANGE1
colors['orange2'] = ORANGE2
colors['orange3'] = ORANGE3
colors['orange4'] = ORANGE4
colors['orangered1'] = ORANGERED1
colors['orangered2'] = ORANGERED2
colors['orangered3'] = ORANGERED3
colors['orangered4'] = ORANGERED4
colors['orchid'] = ORCHID
colors['orchid1'] = ORCHID1
colors['orchid2'] = ORCHID2
colors['orchid3'] = ORCHID3
colors['orchid4'] = ORCHID4
colors['palegoldenrod'] = PALEGOLDENROD
colors['palegreen'] = PALEGREEN
colors['palegreen1'] = PALEGREEN1
colors['palegreen2'] = PALEGREEN2
colors['palegreen3'] = PALEGREEN3
colors['palegreen4'] = PALEGREEN4
colors['paleturquoise1'] = PALETURQUOISE1
colors['paleturquoise2'] = PALETURQUOISE2
colors['paleturquoise3'] = PALETURQUOISE3
colors['paleturquoise4'] = PALETURQUOISE4
colors['palevioletred'] = PALEVIOLETRED
colors['palevioletred1'] = PALEVIOLETRED1
colors['palevioletred2'] = PALEVIOLETRED2
colors['palevioletred3'] = PALEVIOLETRED3
colors['palevioletred4'] = PALEVIOLETRED4
colors['papayawhip'] = PAPAYAWHIP
colors['peachpuff1'] = PEACHPUFF1
colors['peachpuff2'] = PEACHPUFF2
colors['peachpuff3'] = PEACHPUFF3
colors['peachpuff4'] = PEACHPUFF4
colors['peacock'] = PEACOCK
colors['pink'] = PINK
colors['pink1'] = PINK1
colors['pink2'] = PINK2
colors['pink3'] = PINK3
colors['pink4'] = PINK4
colors['plum'] = PLUM
colors['plum1'] = PLUM1
colors['plum2'] = PLUM2
colors['plum3'] = PLUM3
colors['plum4'] = PLUM4
colors['powderblue'] = POWDERBLUE
colors['purple'] = PURPLE
colors['purple1'] = PURPLE1
colors['purple2'] = PURPLE2
colors['purple3'] = PURPLE3
colors['purple4'] = PURPLE4
colors['raspberry'] = RASPBERRY
colors['rawsienna'] = RAWSIENNA
colors['red1'] = RED1
colors['red2'] = RED2
colors['red3'] = RED3
colors['red4'] = RED4
colors['rosybrown'] = ROSYBROWN
colors['rosybrown1'] = ROSYBROWN1
colors['rosybrown2'] = ROSYBROWN2
colors['rosybrown3'] = ROSYBROWN3
colors['rosybrown4'] = ROSYBROWN4
colors['royalblue'] = ROYALBLUE
colors['royalblue1'] = ROYALBLUE1
colors['royalblue2'] = ROYALBLUE2
colors['royalblue3'] = ROYALBLUE3
colors['royalblue4'] = ROYALBLUE4
colors['salmon'] = SALMON
colors['salmon1'] = SALMON1
colors['salmon2'] = SALMON2
colors['salmon3'] = SALMON3
colors['salmon4'] = SALMON4
colors['sandybrown'] = SANDYBROWN
colors['sapgreen'] = SAPGREEN
colors['seagreen1'] = SEAGREEN1
colors['seagreen2'] = SEAGREEN2
colors['seagreen3'] = SEAGREEN3
colors['seagreen4'] = SEAGREEN4
colors['seashell1'] = SEASHELL1
colors['seashell2'] = SEASHELL2
colors['seashell3'] = SEASHELL3
colors['seashell4'] = SEASHELL4
colors['sepia'] = SEPIA
colors['sgibeet'] = SGIBEET
colors['sgibrightgray'] = SGIBRIGHTGRAY
colors['sgichartreuse'] = SGICHARTREUSE
colors['sgidarkgray'] = SGIDARKGRAY
colors['sgigray12'] = SGIGRAY12
colors['sgigray16'] = SGIGRAY16
colors['sgigray32'] = SGIGRAY32
colors['sgigray36'] = SGIGRAY36
colors['sgigray52'] = SGIGRAY52
colors['sgigray56'] = SGIGRAY56
colors['sgigray72'] = SGIGRAY72
colors['sgigray76'] = SGIGRAY76
colors['sgigray92'] = SGIGRAY92
colors['sgigray96'] = SGIGRAY96
colors['sgilightblue'] = SGILIGHTBLUE
colors['sgilightgray'] = SGILIGHTGRAY
colors['sgiolivedrab'] = SGIOLIVEDRAB
colors['sgisalmon'] = SGISALMON
colors['sgislateblue'] = SGISLATEBLUE
colors['sgiteal'] = SGITEAL
colors['sienna'] = SIENNA
colors['sienna1'] = SIENNA1
colors['sienna2'] = SIENNA2
colors['sienna3'] = SIENNA3
colors['sienna4'] = SIENNA4
colors['silver'] = SILVER
colors['skyblue'] = SKYBLUE
colors['skyblue1'] = SKYBLUE1
colors['skyblue2'] = SKYBLUE2
colors['skyblue3'] = SKYBLUE3
colors['skyblue4'] = SKYBLUE4
colors['slateblue'] = SLATEBLUE
colors['slateblue1'] = SLATEBLUE1
colors['slateblue2'] = SLATEBLUE2
colors['slateblue3'] = SLATEBLUE3
colors['slateblue4'] = SLATEBLUE4
colors['slategray'] = SLATEGRAY
colors['slategray1'] = SLATEGRAY1
colors['slategray2'] = SLATEGRAY2
colors['slategray3'] = SLATEGRAY3
colors['slategray4'] = SLATEGRAY4
colors['snow1'] = SNOW1
colors['snow2'] = SNOW2
colors['snow3'] = SNOW3
colors['snow4'] = SNOW4
colors['springgreen'] = SPRINGGREEN
colors['springgreen1'] = SPRINGGREEN1
colors['springgreen2'] = SPRINGGREEN2
colors['springgreen3'] = SPRINGGREEN3
colors['steelblue'] = STEELBLUE
colors['steelblue1'] = STEELBLUE1
colors['steelblue2'] = STEELBLUE2
colors['steelblue3'] = STEELBLUE3
colors['steelblue4'] = STEELBLUE4
colors['tan'] = TAN
colors['tan1'] = TAN1
colors['tan2'] = TAN2
colors['tan3'] = TAN3
colors['tan4'] = TAN4
colors['teal'] = TEAL
colors['thistle'] = THISTLE
colors['thistle1'] = THISTLE1
colors['thistle2'] = THISTLE2
colors['thistle3'] = THISTLE3
colors['thistle4'] = THISTLE4
colors['tomato1'] = TOMATO1
colors['tomato2'] = TOMATO2
colors['tomato3'] = TOMATO3
colors['tomato4'] = TOMATO4
colors['turquoise'] = TURQUOISE
colors['turquoise1'] = TURQUOISE1
colors['turquoise2'] = TURQUOISE2
colors['turquoise3'] = TURQUOISE3
colors['turquoise4'] = TURQUOISE4
colors['turquoiseblue'] = TURQUOISEBLUE
colors['violet'] = VIOLET
colors['violetred'] = VIOLETRED
colors['violetred1'] = VIOLETRED1
colors['violetred2'] = VIOLETRED2
colors['violetred3'] = VIOLETRED3
colors['violetred4'] = VIOLETRED4
colors['warmgrey'] = WARMGREY
colors['wheat'] = WHEAT
colors['wheat1'] = WHEAT1
colors['wheat2'] = WHEAT2
colors['wheat3'] = WHEAT3
colors['wheat4'] = WHEAT4
colors['white'] = WHITE
colors['whitesmoke'] = WHITESMOKE
colors['whitesmoke'] = WHITESMOKE
colors['yellow1'] = YELLOW1
colors['yellow2'] = YELLOW2
colors['yellow3'] = YELLOW3
colors['yellow4'] = YELLOW4
colors = OrderedDict(sorted(colors.items(), key=lambda t: t[0]))


==> figures/sankey_generator/sankey_tikz_code_generator.py <==
import hashlib
import random
import re

from color_constants import colors

#filename = "arpspoof.tsv"
filename = "normal_reduced.tsv"

random.seed(1)

with open(filename) as file:
    def rec_level_det(endpoint_parm, sankey_dict_parm, level=0, history=[]):
        for k in [x[0] for x in sankey_dict_parm[endpoint_parm]]:
            if k != endpoint_parm and k not in history:
                history.append(k)
                level += 1
                return rec_level_det(k, sankey_dict_parm, level, history)
        return level, endpoint_parm


    def an(name_string, range_limit=6):
        h = hashlib.sha1(name_string.encode())
        d = h.digest()
        s = ""
        for i in range(0, range_limit):
            x = d[i] % 52
            if x >= 26:
                s += chr(ord('A') + x - 26)
            else:
                s += chr(ord('a') + x)
        return re.sub('[^A-Za-z]+', '', str(s))


    def qq(q):
        rounded_q = int(round(float(q), 4) * 10)
        return str(rounded_q) if rounded_q > 0 else '1'


    output_list = []
    sankey_dict = dict()
    sankey_end_dict = dict()
    level_dict = dict()
    level_map = dict()
    for line in file:
        line = line.split('\t')
        try:
            start, end, quantity = line
        except ValueError:
            start, _, end, quantity = line
        if start not in sankey_dict:
            sankey_dict[start] = []
        if end not in sankey_end_dict:
            sankey_end_dict[end] = []
        quantity = qq(quantity)
        sankey_dict[start].append((end, quantity))
        sankey_end_dict[end].append((start, quantity))
    sankey_diff_dict = {k: v for k, v in sankey_end_dict.items() if k not in sankey_dict.keys()}
    sankey_union_dict = {**sankey_dict, **sankey_diff_dict}
    sankey_diff_end_dict = {k: v for k, v in sankey_dict.items() if k not in sankey_end_dict.keys()}
    sankey_union_end_dict = {**sankey_end_dict, **sankey_diff_end_dict}
    s_dict = sankey_union_dict
    level_history = {}
    for start in s_dict.keys():
        level_p, k = rec_level_det(start, sankey_union_dict)
        level_n, s = rec_level_det(start, sankey_union_end_dict)
        for x, l in ((s, level_p), (k, level_p)):
            if x not in level_history:
                level_history[x] = []
            level_history[x].append(l)
        try:
            l_offset = sum(level_history[start])
        except KeyError:
            l_offset = 0
        if l_offset > level_p:
            level = l_offset
        else:
            level = level_n
        try:
            if any(level_map[s] == level for s, _ in sankey_union_dict[start]):
                level += 1
            elif any(level_map[s] == level for s, _ in sankey_union_end_dict[start]):
                level -= 1
        except KeyError:
            pass
        if level not in level_dict:
            level_dict[level] = []
        level_dict[level].append(start)
        level_map[start] = level
    changed_levels = {}
    thr = 0
    slice_level = 4
    for i_l, ls in enumerate(level_dict.items()):
        level, starts = ls
        if i_l > thr:
            break
        threshold = int(len(starts) / 2)
        for i_s, s in enumerate(starts):
            if i_l % slice_level == 0 and i_s < threshold:
                continue
            elif i_l % slice_level != 0 and i_s >= threshold:
                continue
            if level not in changed_levels:
                changed_levels[level] = []
            changed_levels[level].append((i_s, level + 1))
    for level, ilv_list in changed_levels.items():
        for idx_ch, ilv in enumerate(ilv_list):
            i_s, new_level = ilv
            i_sa = i_s - idx_ch
            if new_level not in level_dict:
                level_dict[new_level] = []
            level_dict[new_level].append(level_dict[level][i_sa])
            level_map[i_sa] = new_level
            del level_map[i_sa]
            del level_dict[level][i_sa]
    an_dict_p = {}
    an_dict_n = {}
    for start, ep_qu in s_dict.items():
        for endpoint, _ in ep_qu:
            node_name = an(start)
            endpoint_name = an(endpoint)
            if level_map[endpoint] > level_map[start]:
                if node_name not in an_dict_p:
                    an_dict_p[node_name] = []
                an_dict_p[node_name].append(endpoint_name)
            else:
                if node_name not in an_dict_n:
                    an_dict_n[node_name] = []
                an_dict_n[node_name].append(endpoint_name)
    node_quan_map = {}
    first_node_of_level = r''
    for idx_l, kv in enumerate(level_dict.items()):
        level, starts = kv
        node_name_list = []
        output_temp = r''
        output_pre_temp = r''
        for idx, start in enumerate(starts):
            node_name = an(start)
            node_quantity = sum(int(quantity) for _, quantity in s_dict[start])
            # node_quan_map[start] = node_quantity
            # p_correction_map = {}
            # for i_p, np in enumerate(sankey_union_dict[start]):
            #     n, p = np
            #     if n in node_quan_map and p != node_quan_map[n]:
            #         if start not in p_correction_map:
            #             p_correction_map[start] = []
            #         p_correction_map[start].append((i_p, node_quan_map[n]))
            # correction_occured = False
            # for s, ipn_list in p_correction_map.items():
            #     for ipn in ipn_list:
            #         old_item = sankey_union_dict[s][ipn[0]]
            #         sankey_union_dict[s][ipn[0]] = (old_item[0], ipn[1])
            #         correction_occured = True
            # if correction_occured:
            #     node_quantity = sum(int(quantity) for _, quantity in sankey_union_dict[start])
            #     node_quan_map[start] = node_quantity
            if idx > 0:
                node_at_str = r', at={[yshift=\vdist]%s.left},anchor=right' % pre_node
            elif idx_l > 0:
                node_at_str = r', at={[xshift=\hdist]%s.right},anchor=right' % first_node_of_level
                first_node_of_level = node_name
            else:
                node_at_str = ''
                first_node_of_level = node_name
            start_endpoint_pre_quantitities = ','.join(
                [r'%s/%s-from-%s' % (q, an(start), an(k)) for k, q in
                 s_dict[start]])  # if level_map[k] < level])
            if start_endpoint_pre_quantitities:
                output_pre_temp += r'\sankeyfork{%s}{%s}' % (node_name, start_endpoint_pre_quantitities) + "\n"
            output_list.append(r'\sankeynode{name=%s,quantity=%s%s}' % (node_name, node_quantity, node_at_str) + "\n")
            start_endpoint_quantitities = r','.join(
                [r'%s/%s-to-%s' % (q, an(start), an(k)) for k, q in
                 s_dict[start]])  # if level_map[k] > level])
            if start_endpoint_quantitities:
                output_temp += r'\sankeyfork{%s}{%s}' % (node_name, start_endpoint_quantitities) + "\n"
            node_name_list.append(node_name)
            pre_node = node_name
        node_name_list_str = r','.join(node_name_list)
        output_list.append(output_pre_temp)
        output_list.append(
            r'\foreach \dataflownode in {%s}{\sankeyadvance[color=\dataflownode]{\dataflownode}{\hwidth}}' % node_name_list_str + "\n")
        output_list.append(output_temp + "\n")
    node_ep_map_p_str = r','.join([r'%s/{%s}' % (k, r','.join(v)) for k, v in an_dict_p.items()])
    output_list.append(
        r'\foreach \startnode/\nodeks in {%s}{\foreach \endnode in \nodeks {\sankeyoutin[shade={\startnode}{\endnode}]{\startnode-to-\endnode}{\endnode-from-\startnode}}}' % node_ep_map_p_str + "\n")
    node_ep_map_n_str = r','.join([r'%s/{%s}' % (k, r','.join(v)) for k, v in an_dict_n.items()])
    # output_list.append(
    #    r'\foreach \startnode/\nodeks in {%s}{\foreach \endnode in \nodeks {\sankeyoutin[shade={\startnode}{\endnode}]{\startnode-to-\endnode}{\endnode-from-\startnode}}}' % node_ep_map_n_str + "\n")
    level_middle = round(max(level_dict.keys()) / 2, 0)
    lower_list = []
    upper_list = []
    for level, starts in level_dict.items():
        if level < level_middle:
            lower_list = [*lower_list, *[r'%s/%s' % (an(k), k) for k in starts]]
        else:
            upper_list = [*upper_list, *[r'%s/%s' % (an(k), k) for k in starts]]
    output_list.append(
        r'\foreach \nodek/\nodename in {%s}{\node[anchor=west,inner sep=.1em,font=\small] at (\nodek) {\nodename\vphantom{Ag}};}' % r','.join(
            lower_list) + "\n")
    output_list.append(
        r'\foreach \nodek/\nodename in {%s}{\node[anchor=east,inner sep=.1em,font=\small] at (\nodek-old) {\nodename\vphantom{Ag}};}' % r','.join(
            upper_list) + "\n")
    color_memory = []
    color_map = {}
    for start in s_dict.keys():
        found_new_color = False
        while not found_new_color:
            picked_color = random.choice(list(colors))
            if picked_color not in color_memory:
                found_new_color = True
                color_memory.append(picked_color)
        color_map[start] = picked_color
    color_map_str = r','.join([r'%s/%s' % (v, colors[v].hex_format().strip("#").lower()) for v in color_map.values()])
    color_node_map_str = r','.join([r'%s/%s' % (an(k), v) for k, v in color_map.items()])
    output_style_list = [
        r'ratio=1cm/10' + "\n",
        r'outin steps=2' + "\n",
        r'draw/.style={draw=none,line width=0pt}' + "\n",
        r'color/.style={fill/.style={fill=#1,fill opacity=.75}}' + "\n",
        r'shade/.style 2 args={fill/.style={left color=#1,right color=#2,fill opacity=.5}}' + "\n",
        r'@define HTML color/.code args={#1/#2}{\definecolor{#1}{HTML}{#2}},' + "\n",
        r'@define HTML color/.list={%s}' % color_map_str + "\n",
        r'@let nodek color/.code args={#1/#2}{\colorlet{#1}[rgb]{#2}},' + "\n",
        r'@let nodek color/.list={%s}' % color_node_map_str + "\n"

    ]
    output_style_line = r'\sffamily\sankeyset{%s}' % r','.join(output_style_list)

    output_begin_list = [
        r'\documentclass[tikz]{standalone}' + "\n",
        r'\usepackage{sankey}' + "\n",
        r'\begin{document}' + "\n",
        r'\begin{tikzpicture}' + "\n",
        r'\begin{sankeydiagram}%[debug]' + "\n",
        r'\def\vdist{5mm}' + "\n",
        r'\def\hwidth{.5em}' + "\n",
        r'\def\hdist{4.1cm}' + "\n"
    ]

    output_end_list = [
        r'\end{sankeydiagram}' + "\n",
        '\end{tikzpicture}' + "\n",
        r'\end{document}' + "\n"
    ]

    final_output_list = [
        *output_begin_list,
        *output_style_line,
        *output_list,
        *output_end_list
    ]

    output = "".join(final_output_list)

    with open("dataflow_sankey_diagram_" + filename.split(".tsv")[0] + ".tex", "w") as fp:
        fp.write(output)

if __name__ == "__main__":
    print("finished")

